Evidence for the decay $B_c^+ \rightarrow J/\psi 3\pi^+ 2\pi^-$

Evidence is presented for the decay $B_c+\rightarrow J/\psi 3\pi^+2\pi^-$ using proton-proton collision data, corresponding to an integrated luminosity of 3fb$^{-1}$, collected with the LHCb detector. A signal yield of $32\pm8$ decays is found with a significance of 4.5 standard deviations. The ratio of the branching fraction of the $B_c^+\rightarrow J/\psi 3\pi^+ 2\pi^-$ decay to that of the $B_c^+ \rightarrow J/\psi \pi^+$ decay is measured to be $$ \frac{Br (B_c^+ \rightarrow J/\psi 3\pi^+2\pi^)}{Br (B_c^+ \rightarrow J/\psi \pi^+)} = 1.74\pm0.44\pm0.24, $$ where the first uncertainty is statistical and the second is systematic.

==> figs/5pi.C <==
{
//=========Macro generated from canvas: Canvas/PyPAW.PyPaw
//=========  (Mon Mar 24 15:20:30 2014) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "PyPAW.PyPaw",25,61,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(1.323457,-4.050633,3.298765,21.26582);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetTickx(1);
   Canvas->SetTicky(1);
   Canvas->SetLeftMargin(0.14);
   Canvas->SetRightMargin(0.05);
   Canvas->SetTopMargin(0.05);
   Canvas->SetBottomMargin(0.16);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   
   TH1D *frame_61204a0__1 = new TH1D("frame_61204a0__1","A RooPlot of "mass(5pi)"",10,1.6,3.2);
   frame_61204a0__1->SetBinContent(1,18.78135);
   frame_61204a0__1->SetMinimum(0);
   frame_61204a0__1->SetMaximum(20);
   frame_61204a0__1->SetEntries(2);
   frame_61204a0__1->SetDirectory(0);
   frame_61204a0__1->SetStats(0);
   frame_61204a0__1->SetMarkerStyle(20);
   frame_61204a0__1->SetMarkerSize(1.2);
   frame_61204a0__1->GetXaxis()->SetNdivisions(505);
   frame_61204a0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_61204a0__1->GetXaxis()->SetLabelSize(0.05);
   frame_61204a0__1->GetXaxis()->SetTitleSize(0.06);
   frame_61204a0__1->GetXaxis()->SetTitleFont(132);
   frame_61204a0__1->GetYaxis()->SetNdivisions(505);
   frame_61204a0__1->GetYaxis()->SetLabelSize(0.05);
   frame_61204a0__1->GetYaxis()->SetTitleSize(0.06);
   frame_61204a0__1->GetYaxis()->SetTitleFont(42);
   frame_61204a0__1->GetZaxis()->SetLabelFont(132);
   frame_61204a0__1->GetZaxis()->SetLabelSize(0.05);
   frame_61204a0__1->GetZaxis()->SetTitleSize(0.06);
   frame_61204a0__1->GetZaxis()->SetTitleFont(42);
   frame_61204a0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__m5pi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,1.8,5.27129);
   grae->SetPointError(0,0.2,0.2,2.352791,2.352791);
   grae->SetPoint(1,2.2,7.763468);
   grae->SetPointError(1,0.2,0.2,3.166698,3.166698);
   grae->SetPoint(2,2.6,5.862869);
   grae->SetPointError(2,0.2,0.2,3.053898,3.053898);
   grae->SetPoint(3,3,12.87766);
   grae->SetPointError(3,0.2,0.2,4.260195,4.260195);
   
   TH1F *Graph_h_hds_10001 = new TH1F("Graph_h_hds_10001","Histogram of hds_1000_plot__m5pi",100,1.44,3.36);
   Graph_h_hds_10001->SetMinimum(1.376082);
   Graph_h_hds_10001->SetMaximum(18.57075);
   Graph_h_hds_10001->SetDirectory(0);
   Graph_h_hds_10001->SetStats(0);
   Graph_h_hds_10001->SetMarkerStyle(20);
   Graph_h_hds_10001->SetMarkerSize(1.2);
   Graph_h_hds_10001->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10001->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_hds_10001->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10001->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_hds_10001->GetYaxis()->SetTitleFont(42);
   Graph_h_hds_10001->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_hds_10001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_hds_10001);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(54);
   graph->SetName("pspol_Pi5_Norm[m5pi]");
   graph->SetTitle("Projection of PhaseSpacePol(Pi5)");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.44,0);
   graph->SetPoint(1,1.44,2.561541254);
   graph->SetPoint(2,1.6,2.561541254);
   graph->SetPoint(3,1.64,3.069703817);
   graph->SetPoint(4,1.68,3.622633555);
   graph->SetPoint(5,1.72,4.214637293);
   graph->SetPoint(6,1.76,4.838502396);
   graph->SetPoint(7,1.92,7.464647049);
   graph->SetPoint(8,1.96,8.099419756);
   graph->SetPoint(9,2,8.702473774);
   graph->SetPoint(10,2.04,9.262675692);
   graph->SetPoint(11,2.08,9.769704354);
   graph->SetPoint(12,2.12,10.21441744);
   graph->SetPoint(13,2.16,10.58919293);
   graph->SetPoint(14,2.2,10.88823086);
   graph->SetPoint(15,2.24,11.10780075);
   graph->SetPoint(16,2.28,11.2464206);
   graph->SetPoint(17,2.32,11.30495403);
   graph->SetPoint(18,2.36,11.28661328);
   graph->SetPoint(19,2.4,11.19685779);
   graph->SetPoint(20,2.44,11.04317994);
   graph->SetPoint(21,2.48,10.83477231);
   graph->SetPoint(22,2.52,10.58207439);
   graph->SetPoint(23,2.56,10.2962001);
   graph->SetPoint(24,2.72,9.025760181);
   graph->SetPoint(25,2.88,7.752331706);
   graph->SetPoint(26,2.92,7.381986598);
   graph->SetPoint(27,2.96,6.94661881);
   graph->SetPoint(28,2.98,6.69402808);
   graph->SetPoint(29,3,6.411614961);
   graph->SetPoint(30,3.02,6.093832417);
   graph->SetPoint(31,3.04,5.734532781);
   graph->SetPoint(32,3.06,5.326772191);
   graph->SetPoint(33,3.08,4.862369334);
   graph->SetPoint(34,3.1,4.330874539);
   graph->SetPoint(35,3.11,4.035508642);
   graph->SetPoint(36,3.12,3.716950982);
   graph->SetPoint(37,3.13,3.371301229);
   graph->SetPoint(38,3.14,2.992565962);
   graph->SetPoint(39,3.15,2.570513491);
   graph->SetPoint(40,3.16,2.084819847);
   graph->SetPoint(41,3.165,1.804628363);
   graph->SetPoint(42,3.17,1.482773245);
   graph->SetPoint(43,3.1725,1.297142245);
   graph->SetPoint(44,3.175,1.084342016);
   graph->SetPoint(45,3.1775,0.8238482229);
   graph->SetPoint(46,3.18,0.4379684508);
   graph->SetPoint(47,3.1825,0);
   graph->SetPoint(48,3.185,0);
   graph->SetPoint(49,3.19,0);
   graph->SetPoint(50,3.2,0);
   graph->SetPoint(51,3.2,0);
   graph->SetPoint(52,3.36,0);
   graph->SetPoint(53,3.36,0);
   
   TH1F *Graph_pspol_Pi5_Norm[m5pi]1 = new TH1F("Graph_pspol_Pi5_Norm[m5pi]1","Projection of PhaseSpacePol(Pi5)",100,1.248,3.552);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMinimum(0);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMaximum(12.43545);
   Graph_pspol_Pi5_Norm[m5pi]1->SetDirectory(0);
   Graph_pspol_Pi5_Norm[m5pi]1->SetStats(0);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMarkerStyle(20);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMarkerSize(1.2);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_Pi5_Norm[m5pi]1);
   
   graph->Draw("l");
   
   graph = new TGraph(67);
   graph->SetName("pspol_Pi0_Norm[m5pi]");
   graph->SetTitle("Projection of PhaseSpacePol(Pi0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,1.44,0);
   graph->SetPoint(1,1.44,0.290492422);
   graph->SetPoint(2,1.6,0.290492422);
   graph->SetPoint(3,1.68,0.4651223254);
   graph->SetPoint(4,1.76,0.7110121085);
   graph->SetPoint(5,1.84,1.045272);
   graph->SetPoint(6,1.92,1.486044087);
   graph->SetPoint(7,2,2.051836378);
   graph->SetPoint(8,2.04,2.38728564);
   graph->SetPoint(9,2.08,2.760634401);
   graph->SetPoint(10,2.12,3.17385849);
   graph->SetPoint(11,2.16,3.628737191);
   graph->SetPoint(12,2.2,4.126796227);
   graph->SetPoint(13,2.24,4.669242604);
   graph->SetPoint(14,2.28,5.256889942);
   graph->SetPoint(15,2.32,5.890072592);
   graph->SetPoint(16,2.36,6.568546385);
   graph->SetPoint(17,2.4,7.291373239);
   graph->SetPoint(18,2.44,8.05678609);
   graph->SetPoint(19,2.48,8.862029427);
   graph->SetPoint(20,2.56,10.57486377);
   graph->SetPoint(21,2.72,14.19331787);
   graph->SetPoint(22,2.76,15.06424902);
   graph->SetPoint(23,2.8,15.88199591);
   graph->SetPoint(24,2.84,16.61716214);
   graph->SetPoint(25,2.86,16.94239277);
   graph->SetPoint(26,2.88,17.23202909);
   graph->SetPoint(27,2.9,17.47953078);
   graph->SetPoint(28,2.92,17.67733526);
   graph->SetPoint(29,2.94,17.81662257);
   graph->SetPoint(30,2.96,17.88699816);
   graph->SetPoint(31,2.98,17.87605332);
   graph->SetPoint(32,3,17.76873757);
   graph->SetPoint(33,3.02,17.54642929);
   graph->SetPoint(34,3.03,17.38501929);
   graph->SetPoint(35,3.04,17.18549799);
   graph->SetPoint(36,3.05,16.94374679);
   graph->SetPoint(37,3.06,16.65495676);
   graph->SetPoint(38,3.07,16.31343849);
   graph->SetPoint(39,3.08,15.91235543);
   graph->SetPoint(40,3.09,15.44333873);
   graph->SetPoint(41,3.1,14.89591075);
   graph->SetPoint(42,3.11,14.25658433);
   graph->SetPoint(43,3.12,13.50737858);
   graph->SetPoint(44,3.125,13.08411895);
   graph->SetPoint(45,3.13,12.62320197);
   graph->SetPoint(46,3.135,12.11956504);
   graph->SetPoint(47,3.14,11.56680643);
   graph->SetPoint(48,3.145,10.95660493);
   graph->SetPoint(49,3.15,10.27776413);
   graph->SetPoint(50,3.155,9.514531334);
   graph->SetPoint(51,3.16,8.643372375);
   graph->SetPoint(52,3.1625,8.156279503);
   graph->SetPoint(53,3.165,7.625992668);
   graph->SetPoint(54,3.1675,7.042566147);
   graph->SetPoint(55,3.17,6.391246372);
   graph->SetPoint(56,3.1725,5.64834686);
   graph->SetPoint(57,3.175,4.770981341);
   graph->SetPoint(58,3.1775,3.663395739);
   graph->SetPoint(59,3.18,1.968634371);
   graph->SetPoint(60,3.1825,0);
   graph->SetPoint(61,3.185,0);
   graph->SetPoint(62,3.19,0);
   graph->SetPoint(63,3.2,0);
   graph->SetPoint(64,3.2,0);
   graph->SetPoint(65,3.36,0);
   graph->SetPoint(66,3.36,0);
   
   TH1F *Graph_pspol_Pi0_Norm[m5pi]2 = new TH1F("Graph_pspol_Pi0_Norm[m5pi]2","Projection of PhaseSpacePol(Pi0)",100,1.248,3.552);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMinimum(0);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMaximum(19.6757);
   Graph_pspol_Pi0_Norm[m5pi]2->SetDirectory(0);
   Graph_pspol_Pi0_Norm[m5pi]2->SetStats(0);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMarkerStyle(20);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMarkerSize(1.2);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_Pi0_Norm[m5pi]2);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(4);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__m5pi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,1.8,5.27129);
   grae->SetPointError(0,0.2,0.2,2.352791,2.352791);
   grae->SetPoint(1,2.2,7.763468);
   grae->SetPointError(1,0.2,0.2,3.166698,3.166698);
   grae->SetPoint(2,2.6,5.862869);
   grae->SetPointError(2,0.2,0.2,3.053898,3.053898);
   grae->SetPoint(3,3,12.87766);
   grae->SetPointError(3,0.2,0.2,4.260195,4.260195);
   
   TH1F *Graph_h_hds_10002 = new TH1F("Graph_h_hds_10002","Histogram of hds_1000_plot__m5pi",100,1.44,3.36);
   Graph_h_hds_10002->SetMinimum(1.376082);
   Graph_h_hds_10002->SetMaximum(18.57075);
   Graph_h_hds_10002->SetDirectory(0);
   Graph_h_hds_10002->SetStats(0);
   Graph_h_hds_10002->SetMarkerStyle(20);
   Graph_h_hds_10002->SetMarkerSize(1.2);
   Graph_h_hds_10002->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10002->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10002->GetXaxis()->SetTitleSize(0.06);
   Graph_h_hds_10002->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10002->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10002->GetYaxis()->SetTitleSize(0.06);
   Graph_h_hds_10002->GetYaxis()->SetTitleFont(42);
   Graph_h_hds_10002->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_hds_10002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_hds_10002);
   
   grae->Draw("p");
   
   TH1D *frame_61204a0__2 = new TH1D("frame_61204a0__2","A RooPlot of "mass(5pi)"",10,1.6,3.2);
   frame_61204a0__2->SetBinContent(1,18.78135);
   frame_61204a0__2->SetMinimum(0);
   frame_61204a0__2->SetMaximum(20);
   frame_61204a0__2->SetEntries(2);
   frame_61204a0__2->SetDirectory(0);
   frame_61204a0__2->SetStats(0);
   frame_61204a0__2->SetMarkerStyle(20);
   frame_61204a0__2->SetMarkerSize(1.2);
   frame_61204a0__2->GetXaxis()->SetNdivisions(505);
   frame_61204a0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_61204a0__2->GetXaxis()->SetLabelSize(0.05);
   frame_61204a0__2->GetXaxis()->SetTitleSize(0.06);
   frame_61204a0__2->GetXaxis()->SetTitleFont(132);
   frame_61204a0__2->GetYaxis()->SetNdivisions(505);
   frame_61204a0__2->GetYaxis()->SetLabelSize(0.05);
   frame_61204a0__2->GetYaxis()->SetTitleSize(0.06);
   frame_61204a0__2->GetYaxis()->SetTitleFont(42);
   frame_61204a0__2->GetZaxis()->SetLabelFont(132);
   frame_61204a0__2->GetZaxis()->SetLabelSize(0.05);
   frame_61204a0__2->GetZaxis()->SetTitleSize(0.06);
   frame_61204a0__2->GetZaxis()->SetTitleFont(42);
   frame_61204a0__2->Draw("AXISSAME");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}


==> figs/Fig_1.C <==
{
//=========Macro generated from canvas: roo_c/roo_c
//=========  (Mon Mar 24 19:32:48 2014) by ROOT version5.34/10
   TCanvas *roo_c = new TCanvas("roo_c", "roo_c",54,74,600,500);
   gStyle->SetOptStat(0);
   roo_c->Range(6.1125,-2.471488,6.4875,22.24339);
   roo_c->SetFillColor(0);
   roo_c->SetBorderMode(0);
   roo_c->SetBorderSize(2);
   roo_c->SetFrameBorderMode(0);
   roo_c->SetFrameBorderMode(0);
   
   TH1D *frame_5abda40__1 = new TH1D("frame_5abda40__1","",30,6.15,6.45);
   frame_5abda40__1->SetBinContent(1,19.7719);
   frame_5abda40__1->SetMaximum(19.7719);
   frame_5abda40__1->SetEntries(1);
   frame_5abda40__1->SetDirectory(0);
   frame_5abda40__1->SetStats(0);
   frame_5abda40__1->GetXaxis()->SetNdivisions(505);
   frame_5abda40__1->GetXaxis()->SetLabelSize(0.05);
   frame_5abda40__1->GetYaxis()->SetNdivisions(505);
   frame_5abda40__1->GetYaxis()->SetLabelSize(0.05);
   frame_5abda40__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6.155,0);
   grae->SetPointError(0,0.005,0.005,0,1.147874);
   grae->SetPoint(1,6.165,1);
   grae->SetPointError(1,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(2,6.175,2);
   grae->SetPointError(2,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(3,6.185,1);
   grae->SetPointError(3,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(4,6.195,2);
   grae->SetPointError(4,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(5,6.205,3);
   grae->SetPointError(5,0.005,0.005,1.632705,2.918186);
   grae->SetPoint(6,6.215,1);
   grae->SetPointError(6,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(7,6.225,3);
   grae->SetPointError(7,0.005,0.005,1.632705,2.918186);
   grae->SetPoint(8,6.235,0);
   grae->SetPointError(8,0.005,0.005,0,1.147874);
   grae->SetPoint(9,6.245,6);
   grae->SetPointError(9,0.005,0.005,2.379931,3.583642);
   grae->SetPoint(10,6.255,4);
   grae->SetPointError(10,0.005,0.005,1.914339,3.162753);
   grae->SetPoint(11,6.265,9);
   grae->SetPointError(11,0.005,0.005,2.943461,4.110204);
   grae->SetPoint(12,6.275,14);
   grae->SetPointError(12,0.005,0.005,3.6965,4.830381);
   grae->SetPoint(13,6.285,8);
   grae->SetPointError(13,0.005,0.005,2.768386,3.945142);
   grae->SetPoint(14,6.295,2);
   grae->SetPointError(14,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(15,6.305,2);
   grae->SetPointError(15,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(16,6.315,2);
   grae->SetPointError(16,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(17,6.325,0);
   grae->SetPointError(17,0.005,0.005,0,1.147874);
   grae->SetPoint(18,6.335,1);
   grae->SetPointError(18,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(19,6.345,5);
   grae->SetPointError(19,0.005,0.005,2.159691,3.382473);
   grae->SetPoint(20,6.355,1);
   grae->SetPointError(20,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(21,6.365,1);
   grae->SetPointError(21,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(22,6.375,4);
   grae->SetPointError(22,0.005,0.005,1.914339,3.162753);
   grae->SetPoint(23,6.385,1);
   grae->SetPointError(23,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(24,6.395,1);
   grae->SetPointError(24,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(25,6.405,2);
   grae->SetPointError(25,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(26,6.415,3);
   grae->SetPointError(26,0.005,0.005,1.632705,2.918186);
   grae->SetPoint(27,6.425,0);
   grae->SetPointError(27,0.005,0.005,0,1.147874);
   grae->SetPoint(28,6.435,5);
   grae->SetPointError(28,0.005,0.005,2.159691,3.382473);
   grae->SetPoint(29,6.445,1);
   grae->SetPointError(29,0.005,0.005,0.8272462,2.299527);
   
   TH1F *Graph_h_ds1 = new TH1F("Graph_h_ds1","Histogram of ds_plot__mb",100,6.12,6.48);
   Graph_h_ds1->SetMinimum(0);
   Graph_h_ds1->SetMaximum(20.71342);
   Graph_h_ds1->SetDirectory(0);
   Graph_h_ds1->SetStats(0);
   grae->SetHistogram(Graph_h_ds1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(32);
   graph->SetName("MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,6.15,1.779417003);
   graph->SetPoint(1,6.16,1.779417003);
   graph->SetPoint(2,6.17,1.779417003);
   graph->SetPoint(3,6.18,1.779417003);
   graph->SetPoint(4,6.19,1.779417003);
   graph->SetPoint(5,6.2,1.779417003);
   graph->SetPoint(6,6.21,1.779417003);
   graph->SetPoint(7,6.22,1.779417003);
   graph->SetPoint(8,6.23,1.779417003);
   graph->SetPoint(9,6.24,1.779417003);
   graph->SetPoint(10,6.25,1.779417003);
   graph->SetPoint(11,6.26,1.779417003);
   graph->SetPoint(12,6.27,1.779417003);
   graph->SetPoint(13,6.28,1.779417003);
   graph->SetPoint(14,6.29,1.779417003);
   graph->SetPoint(15,6.3,1.779417003);
   graph->SetPoint(16,6.31,1.779417003);
   graph->SetPoint(17,6.32,1.779417003);
   graph->SetPoint(18,6.33,1.779417003);
   graph->SetPoint(19,6.34,1.779417003);
   graph->SetPoint(20,6.35,1.779417003);
   graph->SetPoint(21,6.36,1.779417003);
   graph->SetPoint(22,6.37,1.779417003);
   graph->SetPoint(23,6.38,1.779417003);
   graph->SetPoint(24,6.39,1.779417003);
   graph->SetPoint(25,6.4,1.779417003);
   graph->SetPoint(26,6.41,1.779417003);
   graph->SetPoint(27,6.42,1.779417003);
   graph->SetPoint(28,6.43,1.779417003);
   graph->SetPoint(29,6.44,1.779417003);
   graph->SetPoint(30,6.45,1.779417003);
   graph->SetPoint(31,6.45,1.779417003);
   
   TH1F *Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1 = new TH1F("Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1","Projection of ",100,6.12,6.48);
   Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1->SetMinimum(1.679417);
   Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1->SetMaximum(2.879417);
   Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1->SetDirectory(0);
   Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1->SetStats(0);
   graph->SetHistogram(Graph_MassPdf_Norm[mb]_Comp[pdfBg]_Range[6.150000_6.450000]_NormRange[]1);
   
   graph->Draw("l");
   
   graph = new TGraph(88);
   graph->SetName("MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,6.15,1.779417003);
   graph->SetPoint(1,6.16,1.779417003);
   graph->SetPoint(2,6.17,1.779417003);
   graph->SetPoint(3,6.18,1.779417003);
   graph->SetPoint(4,6.19,1.779417003);
   graph->SetPoint(5,6.2,1.779417014);
   graph->SetPoint(6,6.21,1.779419096);
   graph->SetPoint(7,6.22,1.779603355);
   graph->SetPoint(8,6.23,1.787122102);
   graph->SetPoint(9,6.235,1.816580561);
   graph->SetPoint(10,6.2375,1.85537368);
   graph->SetPoint(11,6.24,1.927396214);
   graph->SetPoint(12,6.2425,2.054220048);
   graph->SetPoint(13,6.24375,2.147229719);
   graph->SetPoint(14,6.245,2.265856083);
   graph->SetPoint(15,6.24625,2.41507966);
   graph->SetPoint(16,6.2475,2.600186976);
   graph->SetPoint(17,6.24875,2.826576274);
   graph->SetPoint(18,6.25,3.099497895);
   graph->SetPoint(19,6.25125,3.423731435);
   graph->SetPoint(20,6.2525,3.803208251);
   graph->SetPoint(21,6.25375,4.240595313);
   graph->SetPoint(22,6.255,4.73686397);
   graph->SetPoint(23,6.25625,5.290874152);
   graph->SetPoint(24,6.2575,5.899009907);
   graph->SetPoint(25,6.25875,6.554904922);
   graph->SetPoint(26,6.26,7.249296024);
   graph->SetPoint(27,6.2625,8.702303706);
   graph->SetPoint(28,6.26375,9.428982318);
   graph->SetPoint(29,6.265,10.13126941);
   graph->SetPoint(30,6.26625,10.78942934);
   graph->SetPoint(31,6.2675,11.38368968);
   graph->SetPoint(32,6.268125,11.65090734);
   graph->SetPoint(33,6.26875,11.89521383);
   graph->SetPoint(34,6.269375,12.11456267);
   graph->SetPoint(35,6.27,12.30708634);
   graph->SetPoint(36,6.270625,12.4711228);
   graph->SetPoint(37,6.27125,12.60523931);
   graph->SetPoint(38,6.271875,12.70825325);
   graph->SetPoint(39,6.2725,12.77924955);
   graph->SetPoint(40,6.273125,12.81759413);
   graph->SetPoint(41,6.27375,12.82294341);
   graph->SetPoint(42,6.274375,12.7952494);
   graph->SetPoint(43,6.275,12.7347604);
   graph->SetPoint(44,6.275625,12.64201734);
   graph->SetPoint(45,6.27625,12.51784569);
   graph->SetPoint(46,6.276875,12.36334322);
   graph->SetPoint(47,6.2775,12.17986389);
   graph->SetPoint(48,6.278125,11.96899803);
   graph->SetPoint(49,6.27875,11.73254948);
   graph->SetPoint(50,6.279375,11.47250983);
   graph->SetPoint(51,6.28,11.19103062);
   graph->SetPoint(52,6.28125,10.57298073);
   graph->SetPoint(53,6.2825,9.897664024);
   graph->SetPoint(54,6.285,8.454343966);
   graph->SetPoint(55,6.2875,7.010804113);
   graph->SetPoint(56,6.28875,6.328216656);
   graph->SetPoint(57,6.29,5.687585516);
   graph->SetPoint(58,6.29125,5.097186993);
   graph->SetPoint(59,6.2925,4.562433551);
   graph->SetPoint(60,6.29375,4.08606765);
   graph->SetPoint(61,6.295,3.668471033);
   graph->SetPoint(62,6.29625,3.308050797);
   graph->SetPoint(63,6.2975,3.001664212);
   graph->SetPoint(64,6.29875,2.745047943);
   graph->SetPoint(65,6.3,2.533223389);
   graph->SetPoint(66,6.30125,2.360857093);
   graph->SetPoint(67,6.3025,2.22256282);
   graph->SetPoint(68,6.30375,2.113139017);
   graph->SetPoint(69,6.305,2.027741509);
   graph->SetPoint(70,6.3075,1.912058248);
   graph->SetPoint(71,6.31,1.846951191);
   graph->SetPoint(72,6.315,1.794579549);
   graph->SetPoint(73,6.32,1.782227382);
   graph->SetPoint(74,6.33,1.779471326);
   graph->SetPoint(75,6.34,1.779417491);
   graph->SetPoint(76,6.35,1.779417005);
   graph->SetPoint(77,6.36,1.779417003);
   graph->SetPoint(78,6.37,1.779417003);
   graph->SetPoint(79,6.38,1.779417003);
   graph->SetPoint(80,6.39,1.779417003);
   graph->SetPoint(81,6.4,1.779417003);
   graph->SetPoint(82,6.41,1.779417003);
   graph->SetPoint(83,6.42,1.779417003);
   graph->SetPoint(84,6.43,1.779417003);
   graph->SetPoint(85,6.44,1.779417003);
   graph->SetPoint(86,6.45,1.779417003);
   graph->SetPoint(87,6.45,1.779417003);
   
   TH1F *Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2 = new TH1F("Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2","Projection of ",100,6.12,6.48);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetMinimum(0.6750644);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetMaximum(13.9273);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetDirectory(0);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetStats(0);
   graph->SetHistogram(Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2);
   
   graph->Draw("l");
   
   TH1D *frame_5abda40__2 = new TH1D("frame_5abda40__2","",30,6.15,6.45);
   frame_5abda40__2->SetBinContent(1,19.7719);
   frame_5abda40__2->SetMaximum(19.7719);
   frame_5abda40__2->SetEntries(1);
   frame_5abda40__2->SetDirectory(0);
   frame_5abda40__2->SetStats(0);
   frame_5abda40__2->GetXaxis()->SetNdivisions(505);
   frame_5abda40__2->GetXaxis()->SetLabelSize(0.05);
   frame_5abda40__2->GetYaxis()->SetNdivisions(505);
   frame_5abda40__2->GetYaxis()->SetLabelSize(0.05);
   frame_5abda40__2->Draw("AXISSAME");
   roo_c->Modified();
   roo_c->cd();
   roo_c->SetSelected(roo_c);
}


==> figs/Fig_2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar 24 17:38:21 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "c1",18,38,700,500);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(1.4,-2.5,3.4,22.5);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_50a7a90__1 = new TH1D("frame_50a7a90__1","A RooPlot of "mass(5pi)"",10,1.6,3.2);
   frame_50a7a90__1->SetBinContent(1,18.78135);
   frame_50a7a90__1->SetMinimum(0);
   frame_50a7a90__1->SetMaximum(20);
   frame_50a7a90__1->SetEntries(2);
   frame_50a7a90__1->SetDirectory(0);
   frame_50a7a90__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_50a7a90__1->SetLineColor(ci);
   frame_50a7a90__1->GetXaxis()->SetNdivisions(505);
   frame_50a7a90__1->GetXaxis()->SetLabelSize(0.05);
   frame_50a7a90__1->GetXaxis()->SetTitleSize(0.035);
   frame_50a7a90__1->GetXaxis()->SetTitleFont(42);
   frame_50a7a90__1->GetYaxis()->SetNdivisions(505);
   frame_50a7a90__1->GetYaxis()->SetLabelSize(0.05);
   frame_50a7a90__1->GetYaxis()->SetTitleSize(0.035);
   frame_50a7a90__1->GetYaxis()->SetTitleFont(42);
   frame_50a7a90__1->GetZaxis()->SetLabelFont(42);
   frame_50a7a90__1->GetZaxis()->SetLabelSize(0.035);
   frame_50a7a90__1->GetZaxis()->SetTitleSize(0.035);
   frame_50a7a90__1->GetZaxis()->SetTitleFont(42);
   frame_50a7a90__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__m5pi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,1.8,5.27129);
   grae->SetPointError(0,0.2,0.2,2.352791,2.352791);
   grae->SetPoint(1,2.2,7.763468);
   grae->SetPointError(1,0.2,0.2,3.166698,3.166698);
   grae->SetPoint(2,2.6,5.862869);
   grae->SetPointError(2,0.2,0.2,3.053898,3.053898);
   grae->SetPoint(3,3,12.87766);
   grae->SetPointError(3,0.2,0.2,4.260195,4.260195);
   
   TH1F *Graph_h_hds_10001 = new TH1F("Graph_h_hds_10001","Histogram of hds_1000_plot__m5pi",100,1.44,3.36);
   Graph_h_hds_10001->SetMinimum(1.376082);
   Graph_h_hds_10001->SetMaximum(18.57075);
   Graph_h_hds_10001->SetDirectory(0);
   Graph_h_hds_10001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_hds_10001->SetLineColor(ci);
   Graph_h_hds_10001->GetXaxis()->SetLabelFont(42);
   Graph_h_hds_10001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_hds_10001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_hds_10001->GetXaxis()->SetTitleFont(42);
   Graph_h_hds_10001->GetYaxis()->SetLabelFont(42);
   Graph_h_hds_10001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_hds_10001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_hds_10001->GetYaxis()->SetTitleFont(42);
   Graph_h_hds_10001->GetZaxis()->SetLabelFont(42);
   Graph_h_hds_10001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_hds_10001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_hds_10001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_hds_10001);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(54);
   graph->SetName("pspol_Pi5_Norm[m5pi]");
   graph->SetTitle("Projection of PhaseSpacePol(Pi5)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,1.44,0);
   graph->SetPoint(1,1.44,2.561541254);
   graph->SetPoint(2,1.6,2.561541254);
   graph->SetPoint(3,1.64,3.069703817);
   graph->SetPoint(4,1.68,3.622633555);
   graph->SetPoint(5,1.72,4.214637293);
   graph->SetPoint(6,1.76,4.838502396);
   graph->SetPoint(7,1.92,7.464647049);
   graph->SetPoint(8,1.96,8.099419756);
   graph->SetPoint(9,2,8.702473774);
   graph->SetPoint(10,2.04,9.262675692);
   graph->SetPoint(11,2.08,9.769704354);
   graph->SetPoint(12,2.12,10.21441744);
   graph->SetPoint(13,2.16,10.58919293);
   graph->SetPoint(14,2.2,10.88823086);
   graph->SetPoint(15,2.24,11.10780075);
   graph->SetPoint(16,2.28,11.2464206);
   graph->SetPoint(17,2.32,11.30495403);
   graph->SetPoint(18,2.36,11.28661328);
   graph->SetPoint(19,2.4,11.19685779);
   graph->SetPoint(20,2.44,11.04317994);
   graph->SetPoint(21,2.48,10.83477231);
   graph->SetPoint(22,2.52,10.58207439);
   graph->SetPoint(23,2.56,10.2962001);
   graph->SetPoint(24,2.72,9.025760181);
   graph->SetPoint(25,2.88,7.752331706);
   graph->SetPoint(26,2.92,7.381986598);
   graph->SetPoint(27,2.96,6.94661881);
   graph->SetPoint(28,2.98,6.69402808);
   graph->SetPoint(29,3,6.411614961);
   graph->SetPoint(30,3.02,6.093832417);
   graph->SetPoint(31,3.04,5.734532781);
   graph->SetPoint(32,3.06,5.326772191);
   graph->SetPoint(33,3.08,4.862369334);
   graph->SetPoint(34,3.1,4.330874539);
   graph->SetPoint(35,3.11,4.035508642);
   graph->SetPoint(36,3.12,3.716950982);
   graph->SetPoint(37,3.13,3.371301229);
   graph->SetPoint(38,3.14,2.992565962);
   graph->SetPoint(39,3.15,2.570513491);
   graph->SetPoint(40,3.16,2.084819847);
   graph->SetPoint(41,3.165,1.804628363);
   graph->SetPoint(42,3.17,1.482773245);
   graph->SetPoint(43,3.1725,1.297142245);
   graph->SetPoint(44,3.175,1.084342016);
   graph->SetPoint(45,3.1775,0.8238482229);
   graph->SetPoint(46,3.18,0.4379684508);
   graph->SetPoint(47,3.1825,0);
   graph->SetPoint(48,3.185,0);
   graph->SetPoint(49,3.19,0);
   graph->SetPoint(50,3.2,0);
   graph->SetPoint(51,3.2,0);
   graph->SetPoint(52,3.36,0);
   graph->SetPoint(53,3.36,0);
   
   TH1F *Graph_pspol_Pi5_Norm[m5pi]1 = new TH1F("Graph_pspol_Pi5_Norm[m5pi]1","Projection of PhaseSpacePol(Pi5)",100,1.248,3.552);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMinimum(0);
   Graph_pspol_Pi5_Norm[m5pi]1->SetMaximum(12.43545);
   Graph_pspol_Pi5_Norm[m5pi]1->SetDirectory(0);
   Graph_pspol_Pi5_Norm[m5pi]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_pspol_Pi5_Norm[m5pi]1->SetLineColor(ci);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetLabelFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetXaxis()->SetTitleFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetLabelFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetLabelFont(42);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi5_Norm[m5pi]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_Pi5_Norm[m5pi]1);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(4);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__m5pi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,1.8,5.27129);
   grae->SetPointError(0,0.2,0.2,2.352791,2.352791);
   grae->SetPoint(1,2.2,7.763468);
   grae->SetPointError(1,0.2,0.2,3.166698,3.166698);
   grae->SetPoint(2,2.6,5.862869);
   grae->SetPointError(2,0.2,0.2,3.053898,3.053898);
   grae->SetPoint(3,3,12.87766);
   grae->SetPointError(3,0.2,0.2,4.260195,4.260195);
   
   TH1F *Graph_h_hds_10002 = new TH1F("Graph_h_hds_10002","Histogram of hds_1000_plot__m5pi",100,1.44,3.36);
   Graph_h_hds_10002->SetMinimum(1.376082);
   Graph_h_hds_10002->SetMaximum(18.57075);
   Graph_h_hds_10002->SetDirectory(0);
   Graph_h_hds_10002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_hds_10002->SetLineColor(ci);
   Graph_h_hds_10002->GetXaxis()->SetLabelFont(42);
   Graph_h_hds_10002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_hds_10002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_hds_10002->GetXaxis()->SetTitleFont(42);
   Graph_h_hds_10002->GetYaxis()->SetLabelFont(42);
   Graph_h_hds_10002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_hds_10002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_hds_10002->GetYaxis()->SetTitleFont(42);
   Graph_h_hds_10002->GetZaxis()->SetLabelFont(42);
   Graph_h_hds_10002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_hds_10002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_hds_10002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_hds_10002);
   
   grae->Draw("p");
   
   graph = new TGraph(67);
   graph->SetName("pspol_Pi0_Norm[m5pi]");
   graph->SetTitle("Projection of PhaseSpacePol(Pi0)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetPoint(0,1.44,0);
   graph->SetPoint(1,1.44,0.290492422);
   graph->SetPoint(2,1.6,0.290492422);
   graph->SetPoint(3,1.68,0.4651223254);
   graph->SetPoint(4,1.76,0.7110121085);
   graph->SetPoint(5,1.84,1.045272);
   graph->SetPoint(6,1.92,1.486044087);
   graph->SetPoint(7,2,2.051836378);
   graph->SetPoint(8,2.04,2.38728564);
   graph->SetPoint(9,2.08,2.760634401);
   graph->SetPoint(10,2.12,3.17385849);
   graph->SetPoint(11,2.16,3.628737191);
   graph->SetPoint(12,2.2,4.126796227);
   graph->SetPoint(13,2.24,4.669242604);
   graph->SetPoint(14,2.28,5.256889942);
   graph->SetPoint(15,2.32,5.890072592);
   graph->SetPoint(16,2.36,6.568546385);
   graph->SetPoint(17,2.4,7.291373239);
   graph->SetPoint(18,2.44,8.05678609);
   graph->SetPoint(19,2.48,8.862029427);
   graph->SetPoint(20,2.56,10.57486377);
   graph->SetPoint(21,2.72,14.19331787);
   graph->SetPoint(22,2.76,15.06424902);
   graph->SetPoint(23,2.8,15.88199591);
   graph->SetPoint(24,2.84,16.61716214);
   graph->SetPoint(25,2.86,16.94239277);
   graph->SetPoint(26,2.88,17.23202909);
   graph->SetPoint(27,2.9,17.47953078);
   graph->SetPoint(28,2.92,17.67733526);
   graph->SetPoint(29,2.94,17.81662257);
   graph->SetPoint(30,2.96,17.88699816);
   graph->SetPoint(31,2.98,17.87605332);
   graph->SetPoint(32,3,17.76873757);
   graph->SetPoint(33,3.02,17.54642929);
   graph->SetPoint(34,3.03,17.38501929);
   graph->SetPoint(35,3.04,17.18549799);
   graph->SetPoint(36,3.05,16.94374679);
   graph->SetPoint(37,3.06,16.65495676);
   graph->SetPoint(38,3.07,16.31343849);
   graph->SetPoint(39,3.08,15.91235543);
   graph->SetPoint(40,3.09,15.44333873);
   graph->SetPoint(41,3.1,14.89591075);
   graph->SetPoint(42,3.11,14.25658433);
   graph->SetPoint(43,3.12,13.50737858);
   graph->SetPoint(44,3.125,13.08411895);
   graph->SetPoint(45,3.13,12.62320197);
   graph->SetPoint(46,3.135,12.11956504);
   graph->SetPoint(47,3.14,11.56680643);
   graph->SetPoint(48,3.145,10.95660493);
   graph->SetPoint(49,3.15,10.27776413);
   graph->SetPoint(50,3.155,9.514531334);
   graph->SetPoint(51,3.16,8.643372375);
   graph->SetPoint(52,3.1625,8.156279503);
   graph->SetPoint(53,3.165,7.625992668);
   graph->SetPoint(54,3.1675,7.042566147);
   graph->SetPoint(55,3.17,6.391246372);
   graph->SetPoint(56,3.1725,5.64834686);
   graph->SetPoint(57,3.175,4.770981341);
   graph->SetPoint(58,3.1775,3.663395739);
   graph->SetPoint(59,3.18,1.968634371);
   graph->SetPoint(60,3.1825,0);
   graph->SetPoint(61,3.185,0);
   graph->SetPoint(62,3.19,0);
   graph->SetPoint(63,3.2,0);
   graph->SetPoint(64,3.2,0);
   graph->SetPoint(65,3.36,0);
   graph->SetPoint(66,3.36,0);
   
   TH1F *Graph_pspol_Pi0_Norm[m5pi]2 = new TH1F("Graph_pspol_Pi0_Norm[m5pi]2","Projection of PhaseSpacePol(Pi0)",100,1.248,3.552);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMinimum(0);
   Graph_pspol_Pi0_Norm[m5pi]2->SetMaximum(19.6757);
   Graph_pspol_Pi0_Norm[m5pi]2->SetDirectory(0);
   Graph_pspol_Pi0_Norm[m5pi]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_pspol_Pi0_Norm[m5pi]2->SetLineColor(ci);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetLabelFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetXaxis()->SetTitleFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetLabelFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetLabelFont(42);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetLabelSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetTitleSize(0.035);
   Graph_pspol_Pi0_Norm[m5pi]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_Pi0_Norm[m5pi]2);
   
   graph->Draw("l");
   
   TH1D *frame_50a7a90__2 = new TH1D("frame_50a7a90__2","A RooPlot of "mass(5pi)"",10,1.6,3.2);
   frame_50a7a90__2->SetBinContent(1,18.78135);
   frame_50a7a90__2->SetMinimum(0);
   frame_50a7a90__2->SetMaximum(20);
   frame_50a7a90__2->SetEntries(2);
   frame_50a7a90__2->SetDirectory(0);
   frame_50a7a90__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_50a7a90__2->SetLineColor(ci);
   frame_50a7a90__2->GetXaxis()->SetNdivisions(505);
   frame_50a7a90__2->GetXaxis()->SetLabelSize(0.05);
   frame_50a7a90__2->GetXaxis()->SetTitleSize(0.035);
   frame_50a7a90__2->GetXaxis()->SetTitleFont(42);
   frame_50a7a90__2->GetYaxis()->SetNdivisions(505);
   frame_50a7a90__2->GetYaxis()->SetLabelSize(0.05);
   frame_50a7a90__2->GetYaxis()->SetTitleSize(0.035);
   frame_50a7a90__2->GetYaxis()->SetTitleFont(42);
   frame_50a7a90__2->GetZaxis()->SetLabelFont(42);
   frame_50a7a90__2->GetZaxis()->SetLabelSize(0.035);
   frame_50a7a90__2->GetZaxis()->SetTitleSize(0.035);
   frame_50a7a90__2->GetZaxis()->SetTitleFont(42);
   frame_50a7a90__2->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig_3.C <==
{
//=========Macro generated from canvas: roo_c/roo_c
//=========  (Mon Mar 24 19:38:20 2014) by ROOT version5.34/10
   TCanvas *roo_c = new TCanvas("roo_c", "roo_c",39,34,600,500);
   gStyle->SetOptStat(0);
   roo_c->Range(6.1125,-119.1928,6.4875,1072.735);
   roo_c->SetFillColor(0);
   roo_c->SetBorderMode(0);
   roo_c->SetBorderSize(2);
   roo_c->SetFrameBorderMode(0);
   roo_c->SetFrameBorderMode(0);
   
   TH1D *frame_6847a60__1 = new TH1D("frame_6847a60__1","",30,6.15,6.45);
   frame_6847a60__1->SetBinContent(1,953.542);
   frame_6847a60__1->SetMaximum(953.542);
   frame_6847a60__1->SetEntries(1);
   frame_6847a60__1->SetDirectory(0);
   frame_6847a60__1->SetStats(0);
   frame_6847a60__1->GetXaxis()->SetNdivisions(505);
   frame_6847a60__1->GetXaxis()->SetLabelSize(0.05);
   frame_6847a60__1->GetYaxis()->SetNdivisions(505);
   frame_6847a60__1->GetYaxis()->SetLabelSize(0.05);
   frame_6847a60__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__mb");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6.155,180);
   grae->SetPointError(0,0.005,0.005,12.92572,13.92572);
   grae->SetPoint(1,6.165,187);
   grae->SetPointError(1,0.005,0.005,13.18393,14.18393);
   grae->SetPoint(2,6.175,193);
   grae->SetPointError(2,0.005,0.005,13.40144,14.40144);
   grae->SetPoint(3,6.185,171);
   grae->SetPointError(3,0.005,0.005,12.58625,13.58625);
   grae->SetPoint(4,6.195,185);
   grae->SetPointError(4,0.005,0.005,13.11066,14.11066);
   grae->SetPoint(5,6.205,172);
   grae->SetPointError(5,0.005,0.005,12.6244,13.6244);
   grae->SetPoint(6,6.215,184);
   grae->SetPointError(6,0.005,0.005,13.07387,14.07387);
   grae->SetPoint(7,6.225,199);
   grae->SetPointError(7,0.005,0.005,13.61559,14.61559);
   grae->SetPoint(8,6.235,185);
   grae->SetPointError(8,0.005,0.005,13.11066,14.11066);
   grae->SetPoint(9,6.245,268);
   grae->SetPointError(9,0.005,0.005,15.87834,16.87834);
   grae->SetPoint(10,6.255,387);
   grae->SetPointError(10,0.005,0.005,19.17867,20.17867);
   grae->SetPoint(11,6.265,739);
   grae->SetPointError(11,0.005,0.005,26.68915,27.68915);
   grae->SetPoint(12,6.275,878);
   grae->SetPointError(12,0.005,0.005,29.13528,30.13528);
   grae->SetPoint(13,6.285,594);
   grae->SetPointError(13,0.005,0.005,23.87724,24.87724);
   grae->SetPoint(14,6.295,315);
   grae->SetPointError(14,0.005,0.005,17.25528,18.25528);
   grae->SetPoint(15,6.305,210);
   grae->SetPointError(15,0.005,0.005,14,15);
   grae->SetPoint(16,6.315,143);
   grae->SetPointError(16,0.005,0.005,11.46871,12.46871);
   grae->SetPoint(17,6.325,148);
   grae->SetPointError(17,0.005,0.005,11.6758,12.6758);
   grae->SetPoint(18,6.335,129);
   grae->SetPointError(18,0.005,0.005,10.86882,11.86882);
   grae->SetPoint(19,6.345,153);
   grae->SetPointError(19,0.005,0.005,11.87942,12.87942);
   grae->SetPoint(20,6.355,138);
   grae->SetPointError(20,0.005,0.005,11.25798,12.25798);
   grae->SetPoint(21,6.365,141);
   grae->SetPointError(21,0.005,0.005,11.38486,12.38486);
   grae->SetPoint(22,6.375,139);
   grae->SetPointError(22,0.005,0.005,11.30042,12.30042);
   grae->SetPoint(23,6.385,159);
   grae->SetPointError(23,0.005,0.005,12.11943,13.11943);
   grae->SetPoint(24,6.395,126);
   grae->SetPointError(24,0.005,0.005,10.7361,11.7361);
   grae->SetPoint(25,6.405,127);
   grae->SetPointError(25,0.005,0.005,10.78051,11.78051);
   grae->SetPoint(26,6.415,118);
   grae->SetPointError(26,0.005,0.005,10.37428,11.37428);
   grae->SetPoint(27,6.425,120);
   grae->SetPointError(27,0.005,0.005,10.46586,11.46586);
   grae->SetPoint(28,6.435,126);
   grae->SetPointError(28,0.005,0.005,10.7361,11.7361);
   grae->SetPoint(29,6.445,104);
   grae->SetPointError(29,0.005,0.005,9.710289,10.71029);
   
   TH1F *Graph_h_ds1 = new TH1F("Graph_h_ds1","Histogram of ds_plot__mb",100,6.12,6.48);
   Graph_h_ds1->SetMinimum(12.90515);
   Graph_h_ds1->SetMaximum(989.5198);
   Graph_h_ds1->SetDirectory(0);
   Graph_h_ds1->SetStats(0);
   grae->SetHistogram(Graph_h_ds1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(32);
   graph->SetName("MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,6.15,196.8088553);
   graph->SetPoint(1,6.16,193.5592891);
   graph->SetPoint(2,6.17,190.3633775);
   graph->SetPoint(3,6.18,187.2202345);
   graph->SetPoint(4,6.19,184.1289887);
   graph->SetPoint(5,6.2,181.0887834);
   graph->SetPoint(6,6.21,178.0987758);
   graph->SetPoint(7,6.22,175.158137);
   graph->SetPoint(8,6.23,172.2660519);
   graph->SetPoint(9,6.24,169.4217189);
   graph->SetPoint(10,6.25,166.6243494);
   graph->SetPoint(11,6.26,163.8731681);
   graph->SetPoint(12,6.27,161.1674124);
   graph->SetPoint(13,6.28,158.5063321);
   graph->SetPoint(14,6.29,155.8891896);
   graph->SetPoint(15,6.3,153.3152595);
   graph->SetPoint(16,6.31,150.7838284);
   graph->SetPoint(17,6.32,148.2941943);
   graph->SetPoint(18,6.33,145.8456673);
   graph->SetPoint(19,6.34,143.4375687);
   graph->SetPoint(20,6.35,141.0692308);
   graph->SetPoint(21,6.36,138.7399972);
   graph->SetPoint(22,6.37,136.4492223);
   graph->SetPoint(23,6.38,134.1962709);
   graph->SetPoint(24,6.39,131.9805187);
   graph->SetPoint(25,6.4,129.8013514);
   graph->SetPoint(26,6.41,127.6581649);
   graph->SetPoint(27,6.42,125.5503652);
   graph->SetPoint(28,6.43,123.477368);
   graph->SetPoint(29,6.44,121.4385985);
   graph->SetPoint(30,6.45,119.4334918);
   graph->SetPoint(31,6.45,119.4334918);
   
   TH1F *Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1 = new TH1F("Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1","Projection of ",100,6.12,6.48);
   Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1->SetMinimum(111.696);
   Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1->SetMaximum(204.5464);
   Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1->SetDirectory(0);
   Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1->SetStats(0);
   graph->SetHistogram(Graph_MassPdf_Norm[mb]_Comp[bg2]_Range[6.150000_6.450000]_NormRange[]1);
   
   graph->Draw("l");
   
   graph = new TGraph(87);
   graph->SetName("MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,6.15,196.8088553);
   graph->SetPoint(1,6.16,193.5592891);
   graph->SetPoint(2,6.17,190.3633775);
   graph->SetPoint(3,6.18,187.2202345);
   graph->SetPoint(4,6.19,184.1289894);
   graph->SetPoint(5,6.2,181.0888551);
   graph->SetPoint(6,6.21,178.1031037);
   graph->SetPoint(7,6.22,175.3012311);
   graph->SetPoint(8,6.23,174.85855);
   graph->SetPoint(9,6.2325,176.4193359);
   graph->SetPoint(10,6.235,179.6443968);
   graph->SetPoint(11,6.2375,185.4692018);
   graph->SetPoint(12,6.24,195.1594431);
   graph->SetPoint(13,6.24125,201.940109);
   graph->SetPoint(14,6.2425,210.3055722);
   graph->SetPoint(15,6.24375,220.4911893);
   graph->SetPoint(16,6.245,232.7358084);
   graph->SetPoint(17,6.24625,247.2726504);
   graph->SetPoint(18,6.2475,264.3182364);
   graph->SetPoint(19,6.24875,284.0595823);
   graph->SetPoint(20,6.25,306.6400561);
   graph->SetPoint(21,6.25125,332.1444825);
   graph->SetPoint(22,6.2525,360.584251);
   graph->SetPoint(23,6.25375,391.8833413);
   graph->SetPoint(24,6.255,425.866281);
   graph->SetPoint(25,6.25625,462.2491014);
   graph->SetPoint(26,6.2575,500.6343181);
   graph->SetPoint(27,6.26,581.2595491);
   graph->SetPoint(28,6.2625,662.4321928);
   graph->SetPoint(29,6.26375,701.2117486);
   graph->SetPoint(30,6.265,737.6262518);
   graph->SetPoint(31,6.26625,770.80307);
   graph->SetPoint(32,6.2675,799.9081527);
   graph->SetPoint(33,6.26875,824.1803052);
   graph->SetPoint(34,6.27,842.9637991);
   graph->SetPoint(35,6.270625,850.1284632);
   graph->SetPoint(36,6.27125,855.7373743);
   graph->SetPoint(37,6.271875,859.7502623);
   graph->SetPoint(38,6.2725,862.1378446);
   graph->SetPoint(39,6.273125,862.8821674);
   graph->SetPoint(40,6.27375,861.9768159);
   graph->SetPoint(41,6.274375,859.4269897);
   graph->SetPoint(42,6.275,855.2494415);
   graph->SetPoint(43,6.275625,849.4722813);
   graph->SetPoint(44,6.27625,842.1346482);
   graph->SetPoint(45,6.276875,833.2862557);
   graph->SetPoint(46,6.2775,822.9868179);
   graph->SetPoint(47,6.27875,798.3194636);
   graph->SetPoint(48,6.28,768.7819511);
   graph->SetPoint(49,6.28125,735.1307363);
   graph->SetPoint(50,6.2825,698.1968969);
   graph->SetPoint(51,6.28375,658.8518963);
   graph->SetPoint(52,6.285,617.973535);
   graph->SetPoint(53,6.2875,534.9710176);
   graph->SetPoint(54,6.28875,494.3650593);
   graph->SetPoint(55,6.29,455.2205697);
   graph->SetPoint(56,6.29125,418.0544761);
   graph->SetPoint(57,6.2925,383.2702514);
   graph->SetPoint(58,6.29375,351.1577191);
   graph->SetPoint(59,6.295,321.8978348);
   graph->SetPoint(60,6.29625,295.5715455);
   graph->SetPoint(61,6.2975,272.1717003);
   graph->SetPoint(62,6.29875,251.6169508);
   graph->SetPoint(63,6.3,233.7666176);
   graph->SetPoint(64,6.30125,218.4356071);
   graph->SetPoint(65,6.3025,205.4086084);
   graph->SetPoint(66,6.30375,194.4529811);
   graph->SetPoint(67,6.305,185.3299251);
   graph->SetPoint(68,6.3075,171.6488552);
   graph->SetPoint(69,6.31,162.6324932);
   graph->SetPoint(70,6.3125,156.8391809);
   graph->SetPoint(71,6.315,153.1626927);
   graph->SetPoint(72,6.32,149.2504199);
   graph->SetPoint(73,6.33,145.8879543);
   graph->SetPoint(74,6.34,143.4385934);
   graph->SetPoint(75,6.35,141.0692444);
   graph->SetPoint(76,6.36,138.7399973);
   graph->SetPoint(77,6.37,136.4492223);
   graph->SetPoint(78,6.38,134.1962709);
   graph->SetPoint(79,6.39,131.9805187);
   graph->SetPoint(80,6.4,129.8013514);
   graph->SetPoint(81,6.41,127.6581649);
   graph->SetPoint(82,6.42,125.5503652);
   graph->SetPoint(83,6.43,123.477368);
   graph->SetPoint(84,6.44,121.4385985);
   graph->SetPoint(85,6.45,119.4334918);
   graph->SetPoint(86,6.45,119.4334918);
   
   TH1F *Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2 = new TH1F("Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2","Projection of ",100,6.12,6.48);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetMinimum(45.08862);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetMaximum(937.227);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetDirectory(0);
   Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2->SetStats(0);
   graph->SetHistogram(Graph_MassPdf_Norm[mb]_Range[6.150000_6.450000]_NormRange[]2);
   
   graph->Draw("l");
   
   TH1D *frame_6847a60__2 = new TH1D("frame_6847a60__2","",30,6.15,6.45);
   frame_6847a60__2->SetBinContent(1,953.542);
   frame_6847a60__2->SetMaximum(953.542);
   frame_6847a60__2->SetEntries(1);
   frame_6847a60__2->SetDirectory(0);
   frame_6847a60__2->SetStats(0);
   frame_6847a60__2->GetXaxis()->SetNdivisions(505);
   frame_6847a60__2->GetXaxis()->SetLabelSize(0.05);
   frame_6847a60__2->GetYaxis()->SetNdivisions(505);
   frame_6847a60__2->GetYaxis()->SetLabelSize(0.05);
   frame_6847a60__2->Draw("AXISSAME");
   roo_c->Modified();
   roo_c->cd();
   roo_c->SetSelected(roo_c);
}

